"Iff" is not expressible in independence-friendly logic

Ordinary first-order logic has the property that two formulas \phi and \psi have the same meaning in a structure if and only if the formula ``\phi iff \psi'' is true in the structure. We prove that independence-friendly logic does not have this property.

==> mann.mac <==
\renewcommand{\theenumi}{\alph{enumi}}
\renewcommand{\labelenumi}{(\theenumi)}

\let	\implies		=	\rightarrow
\let	\iff			=	\leftrightarrow
\let	\meet			=	\wedge
\let	\join			=	\vee

% Enclose the argument in vert-bar delimiters:
\newcommand{\envert}[1]{\left\lvert#1\right\rvert}
\let\abs=\envert

% Enclose the argument in double-vert-bar delimiters:
\newcommand{\enVert}[1]{\left\lVert#1\right\rVert}
\let\norm=\enVert

\newcommand{\set}[1]{\{#1\}}
\newcommand{\Set}[1]{\left\{#1\right\}}
\newcommand{\setof}[2]{\{\,#1 \mid #2\,\}}
\newcommand{\Setof}[2]{\left\{\,#1 \mid #2\,\right\}}
\newcommand{\tuple}[1]{(#1)}
\newcommand{\seq}[1]{\langle#1\rangle}
\newcommand{\Seq}[1]{\left\langle#1\right\rangle}
\newcommand{\seqof}[2]{\langle\,#1 \mid #2\,\rangle}
\newcommand{\concat}{^\frown}
\let	\tuple	=	\seq
\let	\Tuple	=	\Seq
\newcommand{\gen}[1]{\langle #1 \rangle}
\newcommand{\genrel}[2]{\langle\, #1 \mid #2 \,\rangle}
\newcommand{\restrict}{\!\upharpoonright\!}
\newcommand{\qapprox}{/\!\!\approx}
\newcommand{\qequiv}{/\!\!\equiv}
\newcommand{\qsim}{/\!\!\sim}

% Math Operators
\DeclareMathOperator{\Cg}{Cg}
\DeclareMathOperator{\Cyls}{\mathfrak{Cs}}
\DeclareMathOperator{\Suit}{Suit}
\DeclareMathOperator{\DSuit}{DSuit}

% Script (\usepackage{mathrsfs})
\newcommand{\powerset}{\mathscr P}
\newcommand{\lL}{\mathscr L}

% Fraktur
\newcommand{\A}{\mathfrak{A}}
\newcommand{\B}{\mathfrak{B}}
\newcommand{\C}{\mathfrak{C}}
\newcommand{\D}{\mathfrak{D}}

% References
\newcommand{\thmref}[1]{Theorem~\ref{#1}}
\newcommand{\secref}[1]{\S\ref{#1}}
\newcommand{\lemref}[1]{Lemma~\ref{#1}}
\newcommand{\propref}[1]{Proposition~\ref{#1}}
\newcommand{\corref}[1]{Corollary~\ref{#1}}

%Hintikka macros
\newcommand{\hneg}{\sim\!}
\newcommand{\hand}[1]{\land\!_{/#1}\,}
\newcommand{\hor}[1]{\lor\!\!_{/#1}\,}
\newcommand{\himplies}[1]{\underset{#1}{\implies}\,}
\newcommand{\hiff}[1]{\underset{#1}{\iff}\,}
\newcommand{\hforall}[2]{\forall {#1}_{/#2}}
\newcommand{\hexists}[2]{\exists {#1}_{/#2}}
\newcommand{\modelt}{\models^+}
\newcommand{\modelf}{\models^-}
\newcommand{\modeltf}{\models^\pm}
\newcommand{\modelft}{\models^\mp}
\newcommand{\trump}[1]{\norm{#1}^+}
\newcommand{\cotrump}[1]{\norm{#1}^-}
\newcommand{\abelard}{Ab\'elard}
\newcommand{\eloise}{Elo\"ise}
\newcommand{\toind}[1]{\underset{#1}{\to}}
\newcommand{\Cd}[1]{C^\partial_{#1}}
\newcommand{\neat}{\mathfrak{Nr}}
\newcommand{\reduct}{\mathfrak{Rd}}
\newcommand{\dual}[1]{#1^\partial}
\newcommand{\vaananen}{V\"a\"an\"anen}
%\newcommand{\mainidx}[1]{{\bf #1}}
\newcommand{\n}[1]{{#1^{\hbox{\sm\char91}}}}
\renewcommand{\^}[2]{\,\!^{#1}\!{#2}}
\renewcommand{\cong}{\equiv}

\font\sm = cmsy5

